The Inference-Compute Frontier for Limit Order Book Prediction

We identify an empirical inference-compute frontier for limit order book prediction on FI-2010. A power law fitted to low- and mid-compute models extrapolates to an excluded MLPLOB-style mixer family whose work is $56$--$2{,}515$ times the largest budget in the corresponding fit. Across nine folds and five horizons, pooled $R^2$ is $0.934$ on the realized target frontier, with 59\% lower RMSE than constant endpoint extrapolation, and $0.731$ on all excluded operating points. Measured latency gives a weaker relationship and reorders model families. We therefore design FastBiNLOB to pack computation into dense temporal and feature mixing. H120 exceeds the published state-of-the-art macro-F1 on two of four horizons in every one of five seeds. Under our CPU/MPS protocol, H96 reduces median latency by 23.6\% relative to the W128 MLPLOB reference, and H120 by 60.2\% relative to a TLOB-inspired dual-axis attention reference.

==> anc/fit_configuration_manifest.csv <==
architecture,input_window,model_name,random_conv_kernels,random_conv_kernel_sizes,catboost_configured_iterations,catboost_depth
catboost_symmetric_trees,10,catboost_T1024_D4,,,1024.0,4.0
catboost_symmetric_trees,10,catboost_T1024_D6,,,1024.0,6.0
catboost_symmetric_trees,10,catboost_T1024_D8,,,1024.0,8.0
catboost_symmetric_trees,10,catboost_T2048_D4,,,2048.0,4.0
catboost_symmetric_trees,10,catboost_T2048_D6,,,2048.0,6.0
catboost_symmetric_trees,10,catboost_T2048_D8,,,2048.0,8.0
decision_tree,1,tree_L2,,,,
decision_tree,1,tree_L4,,,,
decision_tree,10,tree_L128,,,,
decision_tree,10,tree_L2,,,,
decision_tree,10,tree_L64,,,,
decision_tree,10,tree_L8,,,,
decision_tree,100,tree_L2,,,,
decision_tree,100,tree_L32,,,,
decision_tree,100,tree_L4,,,,
hist_gradient_boosting,10,hgb_I128_L8,,,,
hist_gradient_boosting,10,hgb_I16_L256,,,,
hist_gradient_boosting,10,hgb_I16_L32,,,,
hist_gradient_boosting,10,hgb_I16_L64,,,,
hist_gradient_boosting,10,hgb_I256_L128,,,,
hist_gradient_boosting,10,hgb_I256_L16,,,,
hist_gradient_boosting,10,hgb_I256_L32,,,,
hist_gradient_boosting,10,hgb_I256_L8,,,,
hist_gradient_boosting,10,hgb_I32_L16,,,,
hist_gradient_boosting,10,hgb_I32_L256,,,,
hist_gradient_boosting,10,hgb_I32_L32,,,,
hist_gradient_boosting,10,hgb_I32_L64,,,,
hist_gradient_boosting,10,hgb_I512_L8,,,,
hist_gradient_boosting,10,hgb_I64_L128,,,,
hist_gradient_boosting,10,hgb_I64_L256,,,,
hist_gradient_boosting,10,hgb_I8_L128,,,,
hist_gradient_boosting,10,hgb_I8_L16,,,,
hist_gradient_boosting,10,hgb_I8_L256,,,,
hist_gradient_boosting,10,hgb_I8_L32,,,,
hist_gradient_boosting,10,hgb_I8_L8,,,,
hist_gradient_boosting,100,hgb_I16_L128,,,,
hist_gradient_boosting,100,hgb_I16_L16,,,,
hist_gradient_boosting,100,hgb_I16_L32,,,,
hist_gradient_boosting,100,hgb_I16_L8,,,,
hist_gradient_boosting,100,hgb_I32_L128,,,,
hist_gradient_boosting,100,hgb_I32_L16,,,,
hist_gradient_boosting,100,hgb_I64_L16,,,,
hist_gradient_boosting,100,hgb_I8_L16,,,,
hist_gradient_boosting,100,hgb_I8_L32,,,,
hist_gradient_boosting,100,hgb_I8_L8,,,,
random_conv_logistic,10,randconv_logistic_K1024,1024.0,3x5x7x9x15x21x31x45x63,,
random_conv_logistic,10,randconv_logistic_K128,128.0,3x5x7x9x15x21x31x45x63,,
random_conv_logistic,10,randconv_logistic_K16,16.0,3x5x7x9x15x21x31x45x63,,
random_conv_logistic,10,randconv_logistic_K2048,2048.0,3x5x7x9x15x21x31x45x63,,
random_conv_logistic,10,randconv_logistic_K256,256.0,3x5x7x9x15x21x31x45x63,,
random_conv_logistic,10,randconv_logistic_K32,32.0,3x5x7x9x15x21x31x45x63,,
random_conv_logistic,10,randconv_logistic_K4,4.0,3x5x7x9x15x21x31x45x63,,
random_conv_logistic,10,randconv_logistic_K512,512.0,3x5x7x9x15x21x31x45x63,,
random_conv_logistic,10,randconv_logistic_K64,64.0,3x5x7x9x15x21x31x45x63,,
random_conv_logistic,10,randconv_logistic_K8,8.0,3x5x7x9x15x21x31x45x63,,
random_conv_logistic,100,randconv_logistic_K256,256.0,3x5x7x9x15x21x31x45x63,,

